FA-BARF: Frequency Adapted Bundle-Adjusting Neural Radiance Fields

Neural Radiance Fields (NeRF) have exhibited highly effective performance for photorealistic novel view synthesis recently. However, the key limitation it meets is the reliance on a hand-crafted frequency annealing strategy to recover 3D scenes with imperfect camera poses. The strategy exploits a temporal low-pass filter to guarantee convergence while decelerating the joint optimization of implicit scene reconstruction and camera registration. In this work, we introduce the Frequency Adapted Bundle Adjusting Radiance Field (FA-BARF), substituting the temporal low-pass filter for a frequency-adapted spatial low-pass filter to address the decelerating problem. We establish a theoretical framework to interpret the relationship between position encoding of NeRF and camera registration and show that our frequency-adapted filter can mitigate frequency fluctuation caused by the temporal filter. Furthermore, we show that applying a spatial low-pass filter in NeRF can optimize camera poses productively through radial uncertainty overlaps among various views. Extensive experiments show that FA-BARF can accelerate the joint optimization process under little perturbations in object-centric scenes and recover real-world scenes with unknown camera poses. This implies wider possibilities for NeRF applied in dense 3D mapping and reconstruction under real-time requirements. The code will be released upon paper acceptance.

==> plot_code/plot.py <==
'''
Description: Rui's codes.
Author: Qian Rui rqian20@fudan.edu.cn
version: 1.0
Date: 2024-01-30 10:19:35
LastEditors: Qian Rui rqian20@fudan.edu.cn
LastEditTime: 2024-02-01 14:36:31
'''

import matplotlib.pyplot as plt
import matplotlib
from cycler import cycler
import numpy as np
import json

def plot_eps():

    time_2D = [22, 45, 90, 180, 360]
    time_pose = [0, 22, 45, 90, 180, 360]
    ABARF = {}
    ABARF['PSNR'] = [24.295, 25.685, 27.411, 29.091, 30.869]
    ABARF['SSIM'] = [0.848, 0.882, 0.916, 0.940, 0.958]
    ABARF['LPIPS'] = [0.125, 0.093, 0.062, 0.041, 0.027]

    ABARF['rot_error'] = [14.078, 0.336, 0.263, 0.188, 0.109, 0.056]
    ABARF['trans_error'] = [25.300, 0.835, 0.770, 0.497, 0.274, 0.145]

    BARF = {}
    BARF['PSNR'] = [20.924, 21.463, 22.579, 25.351, 27.425]
    BARF['SSIM'] = [0.772, 0.790, 0.807, 0.863, 0.916]
    BARF['LPIPS'] = [0.269, 0.226, 0.196, 0.108, 0.056]

    BARF['rot_error'] = [14.078, 0.608, 0.449, 0.352, 0.202, 0.093]
    BARF['trans_error'] = [25.300, 1.784, 1.031, 0.855, 0.516, 0.313]

    BARF_no_PE = {}
    BARF_no_PE['PSNR'] = [15.751, 15.428, 15.062, 14.565, 14.469]
    BARF_no_PE['SSIM'] = [0.678, 0.678, 0.677, 0.669, 0.670]
    BARF_no_PE['LPIPS'] = [0.403, 0.323, 0.267, 0.241, 0.221]

    BARF_no_PE['rot_error'] = [14.078, 5.856, 6.010, 4.385, 4.027, 3.909]
    BARF_no_PE['trans_error'] = [25.300, 14.69, 12.41, 12.03, 12.31, 12.3]

    plot_pose(time_pose, ABARF['trans_error'], BARF['trans_error'], BARF_no_PE['trans_error'], 'Translation error', linewidth = 3)
    plot_pose(time_pose, ABARF['rot_error'], BARF['rot_error'], BARF_no_PE['rot_error'], 'Rotation error', linewidth = 3)
    plot_2D(time_2D, ABARF['PSNR'], BARF['PSNR'], BARF_no_PE['PSNR'], 'PSNR', loc='center left', linewidth = 3)
    plot_2D(time_2D, ABARF['SSIM'], BARF['SSIM'], BARF_no_PE['SSIM'], 'SSIM', loc='center left', linewidth = 3)
    plot_2D(time_2D, ABARF['LPIPS'], BARF['LPIPS'], BARF_no_PE['LPIPS'], 'LPIPS', loc='upper right', linewidth = 3)

def plot_pose(x, y1, y2, y3, title, linewidth):
    plt.rc('font', family='serif',size=20)
    matplotlib.rc('text', usetex=True)
    matplotlib.rc('legend', fontsize=20)
    matplotlib.rcParams['text.latex.preamble'] = r'\boldmath'
    fig, ax = plt.subplots()
    # ax.set_frame_on(False)
    with plt.style.context('seaborn'):
        ax.set_prop_cycle(cycler(marker=['s'])) # setting the cycler for the current figure 
        ax.plot(x, y1, label="AdapBARF", color='indianred', linewidth=linewidth)
        ax.plot(x, y2, label="BARF", color = 'cornflowerblue', linewidth=linewidth)
        ax.plot(x, y3, label="BARF w.o. mask", color = 'cadetblue', linewidth=linewidth)
        # ax.tick_params(axis='x', labelrotation = 0)
        ax.set_yscale('log')
        ax.set(xlabel='Training time (min)', ylabel=title)
        # ax.legend(loc='upper right', ncol=4, fontsize="10")

    fig.savefig(title + ".pdf",
        bbox_inches='tight',
    )
    plt.clf() 

def plot_2D(x, y1, y2, y3, title, loc, linewidth):
    plt.rc('font', family='serif',size=20)
    matplotlib.rc('text', usetex=True)
    matplotlib.rc('legend', fontsize=20)
    matplotlib.rcParams['text.latex.preamble'] = r'\boldmath'
    matplotlib.rcParams['font.weight'] = 'bold'
    fig, ax = plt.subplots()
    with plt.style.context('seaborn'):
        ax.set_prop_cycle(cycler(marker=['s'])) # setting the cycler for the current figure 
        ax.plot(x, y1, label="AdapBARF", color='indianred', linewidth=linewidth)
        ax.plot(x, y2, label="BARF", color = 'cornflowerblue', linewidth=linewidth)
        ax.plot(x, y3, label="BARF w.o. mask", color = 'cadetblue', linewidth=linewidth)
        ax.set(xlabel='Training time (min)', ylabel=title)
        # ax.legend(loc=loc, ncol=4, fontsize="10")

    fig.savefig(title + ".pdf",
        bbox_inches='tight',
    )
    plt.clf()

def plot_method_2D(title = 'test'):
    x = np.arange(0.01, 10, 0.01)
    func = lambda x: np.sin(x) + np.sin(2*x) + np.sin(4*x) + np.sin(8*x)
    filter = lambda x: np.exp(-0.5/(x-4.8008)**2)
    lowfreq = lambda x: np.sin(x) + np.sin(2*x) 
    plt.rc('font', family='serif',size=20)
    matplotlib.rc('text', usetex=True)
    matplotlib.rc('legend', fontsize=20)
    matplotlib.rcParams['text.latex.preamble'] = r'\boldmath'
    matplotlib.rcParams['font.weight'] = 'bold'
    plt.rcParams["figure.figsize"] = [7.50, 3.50]
    plt.rcParams["figure.autolayout"] = True
    
    
    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        ax.plot(x, func(x), label="AdapBARF", color='cadetblue', linewidth=2)
    fig.savefig("1D_origin" + ".png",
        bbox_inches='tight', transparent=True
    )
    plt.clf()

    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        ax.plot(x, filter(x), label="AdapBARF", color='indianred', linewidth=5)
    fig.savefig("1D_filter" + ".png",
        bbox_inches='tight', transparent=True
    )
    plt.clf()

    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        ax.plot(x, func(x)*filter(x), label="AdapBARF", color='indianred', linewidth=2)
    fig.savefig("1D_add_filter" + ".png",
        bbox_inches='tight', transparent=True
    )
    plt.clf()

    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        ax.plot(x, func(x), label="AdapBARF", color='cadetblue', linewidth=2, alpha=0.8)
        ax.plot(x, lowfreq(x), label="AdapBARF", color='black', linewidth=2)
    fig.savefig("1D_low_freq" + ".png",
        bbox_inches='tight', transparent=True
    )

def plot_method_3D(title = 'test'):
    x = np.arange(-5., 5., 0.01)
    x, y = np.meshgrid(x, x)
    func_ = lambda x: (np.sin(x) + np.sin(2*x) + np.sin(4*x) + np.sin(8*x))/4
    filter_ = lambda x: np.exp(-0.5/(x**2))
    lowfreq_ = lambda x: (np.sin(x) + np.sin(2*x))/2

    def func(x, y):
        return func_(np.sqrt(x**2+y**2))
    
    def filter(x, y):
        return filter_(np.sqrt(x**2+y**2))
    
    def lowfreq(x, y):
        return lowfreq_(np.sqrt(x**2+y**2))

    plt.rc('font', family='serif',size=20)
    matplotlib.rc('text', usetex=True)
    matplotlib.rc('legend', fontsize=20)
    matplotlib.rcParams['text.latex.preamble'] = r'\boldmath'
    matplotlib.rcParams['font.weight'] = 'bold'
    plt.rcParams["figure.figsize"] = [5.50, 5.50]
    plt.rcParams["figure.autolayout"] = True
    
    
    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        # ax.plot(x, func(x), label="AdapBARF", color='cadetblue', linewidth=2)
        ax.pcolormesh(x, y, func(x, y), cmap='YlGnBu_r')
    fig.savefig("2D_origin" + ".png",
        bbox_inches='tight', transparent=True
    )
    plt.clf()

    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        ax.pcolormesh(x, y, filter(x, y), cmap='YlGnBu_r')
    fig.savefig("2D_filter" + ".png",
        bbox_inches='tight', transparent=True
    )

    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        ax.pcolormesh(x, y, filter(x, y)*func(x, y), cmap='YlGnBu_r')
    fig.savefig("2D_add_filter" + ".png",
        bbox_inches='tight', transparent=True
    )
    
    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        ax.pcolormesh(x, y, lowfreq(x, y), cmap='YlGnBu_r')
    fig.savefig("2D_low_freq" + ".png",
        bbox_inches='tight', transparent=True
    )


def plot_method_3D_radiance(title = 'test'):
    x = np.arange(-5., 5., 0.01)
    x, y = np.meshgrid(x, x)
    func_ = lambda x: (np.sin(x) + np.sin(2*x) + np.sin(4*x) + np.sin(8*x))/4
    filter1_ = lambda x: np.exp(-0.5/((x-1.001)**2))
    filter2_ = lambda x: np.exp(-0.5/((x+5.001)**2))
    lowfreq_ = lambda x: (np.sin(x) + np.sin(2*x))/2

    def func(x, y):
        return func_(np.sqrt(x**2+y**2))
    
    def filter1(x, y):
        return filter1_(np.sqrt(x**2+y**2))
    
    def filter2(x, y):
        return filter2_(np.sqrt(x**2+y**2))
    
    def lowfreq(x, y):
        return lowfreq_(np.sqrt(x**2+y**2))

    plt.rc('font', family='serif',size=20)
    matplotlib.rc('text', usetex=True)
    matplotlib.rc('legend', fontsize=20)
    matplotlib.rcParams['text.latex.preamble'] = r'\boldmath'
    matplotlib.rcParams['font.weight'] = 'bold'
    plt.rcParams["figure.figsize"] = [5.50, 5.50]
    plt.rcParams["figure.autolayout"] = True

    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        ax.pcolormesh(x, y, filter1(x, y)*func(x, y), cmap='YlGnBu_r')
    fig.savefig("2D_radiance" + ".png",
        bbox_inches='tight', transparent=True
    )
    
def plot_frequency_switch(title = 'test'):
    BARF = np.array(json.load(open("data/barf.json")))[400:600, 1:]
    RadialBARF = np.array(json.load(open("data/mipbarf_10.json")))[400:600, 1:]

    plt.rc('font', family='serif',size=20)
    matplotlib.rc('text', usetex=True)
    matplotlib.rc('legend', fontsize=20)
    matplotlib.rcParams['text.latex.preamble'] = r'\boldmath'
    matplotlib.rcParams['font.weight'] = 'bold'
    plt.rcParams["figure.figsize"] = [5.50, 5.50]
    plt.rcParams["figure.autolayout"] = True
    
    
    fig, ax = plt.subplots()
    ax.set_frame_on(False)
    # Turn off tick labels
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    plt.gca().axes.get_yaxis().set_visible(False)
    plt.gca().axes.get_xaxis().set_visible(False)
    with plt.style.context('seaborn'):
        # ax.plot(x, func(x), label="AdapBARF", color='cadetblue', linewidth=2)
        ax.plot(BARF[:,0], BARF[:,1], label="BARF", color = 'cadetblue', linewidth=3)
        ax.plot(RadialBARF[:,0], RadialBARF[:,1], label="RadialBARF", color = 'indianred', linewidth=4)
        ax.set(xlabel='Training time', ylabel="Pose error")
    fig.savefig("freqswitch" + ".png",
        bbox_inches='tight', transparent=True
    )
    plt.clf()
    pass


def main():
    # plot_eps()
    # plot_method_2D()
    # plot_method_3D()
    # plot_method_3D_radiance()
    plot_frequency_switch()

if __name__ == '__main__':
    main()
    
